CAMEO: A Causal Transfer Learning Approach for Performance Optimization of Configurable Computer Systems

Modern computer systems are highly configurable, with hundreds of configuration options that interact, resulting in an enormous configuration space. As a result, optimizing performance goals (e.g., latency) in such systems is challenging due to frequent uncertainties in their environments (e.g., workload fluctuations). Recently, transfer learning has been applied to address this problem by reusing knowledge from configuration measurements from the source environments, where it is cheaper to intervene than the target environment, where any intervention is costly or impossible. Recent empirical research showed that statistical models can perform poorly when the deployment environment changes because the behavior of certain variables in the models can change dramatically from source to target. To address this issue, we propose CAMEO, a method that identifies invariant causal predictors under environmental changes, allowing the optimization process to operate in a reduced search space, leading to faster optimization of system performance. We demonstrate significant performance improvements over state-of-the-art optimization methods in MLperf deep learning systems, a video analytics pipeline, and a database system.

==> Figures/complex_contour.py <==
import matplotlib.pyplot as plt
plt.style.use('seaborn-white')
import numpy as np
import pandas as pd
import random
from scipy.ndimage.filters import gaussian_filter
random.seed(2016)


random.seed(364)

x = np.linspace(0, 1, 80)
y = np.linspace(0, 1, 80)
X, Y = np.meshgrid(x, y)

Z = [[] for i in range(len(x))]
for i in range(len(x)):
    for j in range(len(y)):      
            Z[i].append(random.uniform(12, 50))
Z = gaussian_filter(Z,sigma=8,mode="wrap")        
plt.figure(figsize=(4, 3))
plt.rcParams['axes.linewidth'] = 1
plt.rcParams['font.family'] = "serif"
plt.rcParams['text.latex.preamble']=[r"\usepackage{lmodern}"]
#Options
params = {'text.usetex' : True,
          'font.size' : 14,
          'font.family' : 'lmodern',
          'text.latex.unicode': True,
}
#plt.rcParams.update(params)

#plt.plot(x,y)     
plt.contourf( Y, X, Z, 6,cmap="Blues",alpha=0.8)
cbar = plt.colorbar()
cbar.set_ticks([])
#plt.title("Energy Consumption")
#plt.ylabel("Energy Consumption (mJ)")
#plt.xlabel("Prediction Error (\%)")
plt.axis('off')
#plt.show()
plt.savefig('contour_cameo'+'.pdf', dpi=600, transparent=False, bbox_inches='tight')



